Report of the Topical Group on Higgs Physics for Snowmass 2021: The Case for Precision Higgs Physics

A future Higgs Factory will provide improved precision on measurements of Higgs couplings beyond those obtained by the LHC, and will enable a broad range of investigations across the fields of fundamental physics, including the mechanism of electroweak symmetry breaking, the origin of the masses and mixing of fundamental particles, the predominance of matter over antimatter, and the nature of dark matter. Future colliders will measure Higgs couplings to a few per cent, giving a window to beyond the Standard Model (BSM) physics in the 1-10 TeV range. In addition, they will make precise measurements of the Higgs width, and characterize the Higgs self-coupling. This report details the work of the EF01 and EF02 working groups for the Snowmass 2021 study.

==> Figures/Figure_Source_Code/Fig_Relative_Higgs_Coupling.py <==
##############################################################################
#
# An example of converting a Pandas dataframe to an xlsx file with a grouped
# column chart using Pandas and XlsxWriter.
#
# SPDX-License-Identifier: BSD-2-Clause
# Copyright 2013-2022, John McNamara, jmcnamara@cpan.org
#
import numpy as np

import pandas as pd



#Higgs Coupling ($\%$)   &    HL-LHC &    ILC240 &   ILC500 &   FCC-ee &     CLIC & $\mu$(.125)& $\mu$(3)\\
# &                                  &  + HL-LHC & + HL-LHC & + HL-LHC & + HL-LHC &  + HL-LHC &    + HL-LHC\\
#\hsm ZZ                 &       1.5 &       .38 &      .20 &      .17 &          &       1.3 &          .9 \\
#\hsm WW                 &       1.7 &       .38 &      .20 &      .41 &          &       1.3 &          .4 \\
#\hsm b {\overline{b}}   &       3.7 &       .80 &      .43 &      .64 &          &       1.6 &          .9 \\
#\hsm \tau^+\tau^-       &       3.4 &       .95 &      .64 &      .66 &          &       1.4 &         1.1 \\
#\hsm gg                 &       2.5 &       1.6 &      .92 &      .89 &          &       1.7 &         1.4 \\
#\hsm cc                 &           &       1.8 &      1.1 &      1.3 &          &        12 &         7.4 \\
#\hsm \gamma\gamma       &       1.8 &       1.1 &      .97 &      1.3 &          &       1.6 &         1.3 \\
#\hsm \gamma Z           &       9.8 &       8.9 &      6.5 &       10 &          &           &             \\
# \hsm \mu^+\mu^-        &       4.3 &       4.0 &      3.8 &      3.9 &          &        .6 &         4.3 \\
#\hsm t {\overline{t}}   &       3.4 &           &      6.3 &      3.1 &          &           &             \\
#\Gamma_{tot}            &           &       1.3 &      .70 &      1.1 &          &       2.7 &         1.5 \\
    
# Some sample data to plot.
hZZ     = {'HL-LHC':1.5, 'ILC240 + HL-LHC': .38, 'ILC500 + HL-LHC': .20, 'FCC-ee + HL-LHC':  .17,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.3,  'µ(10) + HL-LHC':  .9}
hWW     = {'HL-LHC':1.7, 'ILC240 + HL-LHC': .38, 'ILC500 + HL-LHC': .20, 'FCC-ee + HL-LHC':  .41,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.3,  'µ(10) + HL-LHC':  .4}
hbb     = {'HL-LHC':3.7, 'ILC240 + HL-LHC': .80, 'ILC500 + HL-LHC': .43, 'FCC-ee + HL-LHC':  .64,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.6,  'µ(10) + HL-LHC':  .9}
htautau = {'HL-LHC':3.4, 'ILC240 + HL-LHC': .95, 'ILC500 + HL-LHC': .64, 'FCC-ee + HL-LHC':  .66,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.4,  'µ(10) + HL-LHC': 1.1}
hgg     = {'HL-LHC':2.5, 'ILC240 + HL-LHC': 1.6, 'ILC500 + HL-LHC': .92, 'FCC-ee + HL-LHC':  .89,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.7,  'µ(10) + HL-LHC': 1.4}
hcc     = {'HL-LHC':  0, 'ILC240 + HL-LHC': 1.8, 'ILC500 + HL-LHC': 1.1, 'FCC-ee + HL-LHC':  1.3,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC':  12,  'µ(10) + HL-LHC': 7.4}
hgamgam = {'HL-LHC':1.8, 'ILC240 + HL-LHC': 1.1, 'ILC500 + HL-LHC': .97, 'FCC-ee + HL-LHC':  1.3,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 1.6,  'µ(10) + HL-LHC': 1.3}
hgamZ   = {'HL-LHC':9.8, 'ILC240 + HL-LHC': 8.9, 'ILC500 + HL-LHC': 6.5, 'FCC-ee + HL-LHC':   10,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC':   0,  'µ(10) + HL-LHC':   0}
hmumu   = {'HL-LHC':4.3, 'ILC240 + HL-LHC': 4.0, 'ILC500 + HL-LHC': 3.8, 'FCC-ee + HL-LHC':  3.9,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC':  .6,  'µ(10) + HL-LHC': 4.3}
htt     = {'HL-LHC':3.4, 'ILC240 + HL-LHC':   0, 'ILC500 + HL-LHC': 6.3, 'FCC-ee + HL-LHC':  3.1,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC':   0,  'µ(10) + HL-LHC':   0}
tot     = {'HL-LHC':  0, 'ILC240 + HL-LHC': 1.3, 'ILC500 + HL-LHC': .70, 'FCC-ee + HL-LHC':  1.1,  'CLIC + HL-LHC': 0,  'µ(.125) + HL-LHC': 2.7,  'µ(10) + HL-LHC': 1.5}

data = [hZZ,hWW,hbb,htautau,hgg,hcc,hgamgam,hgamZ,hmumu,htt,tot]
index = ['hZZ', 'hWW', 'hbb', 'hττ', 'hgg', 'hcc','hγγ','hγZ','hµµ','htt','Γ(tot)']

# Create a Pandas dataframe from the data.
df = pd.DataFrame(data, index=index)

# Create a Pandas Excel writer using XlsxWriter as the engine.
sheet_name = 'Sheet1'
writer     = pd.ExcelWriter('fig4.xlsx', engine='xlsxwriter')
df.to_excel(writer, sheet_name=sheet_name)

# Access the XlsxWriter workbook and worksheet objects from the dataframe.
workbook  = writer.book
worksheet = writer.sheets[sheet_name]

# Create a chart object.
chart = workbook.add_chart({'type': 'column'})

# Some alternative colors for the chart.
colors = ['#ffcc00', '#377EB8', '#4DAF4A', '#984EA3', '#FF7F00','#E41A1C', '#377EB8', '#4DAF4A', '#984EA3', '#FF7F00','#4ddbff']
 
# Configure the series of the chart from the dataframe data.
for col_num in range(1, len(hZZ) + 1):
    chart.add_series({
        'name':       ['Sheet1', 0, col_num],
        'categories': ['Sheet1', 1, 0, 11, 0],
        'values':     ['Sheet1', 1, col_num, 11, col_num],
        'fill':       {'color':  colors[col_num - 1]},
        'overlap':    -10,
    })

# Configure the chart axes.
chart.set_x_axis({'name': 'g_hXX[%]'})
chart.set_y_axis({'name': 'Limit', 'major_gridlines': {'visible': False}})

# Insert the chart into the worksheet.
worksheet.insert_chart(1, 5, chart)

# Close the Pandas Excel writer and output the Excel file.
writer.save()

